Convergence of SMACOF

To study convergence of SMACOF we introduce a modification mSMACOF that rotates the configurations from each of the SMACOF iterations to principal components. This modification, called mSMACOF, has the same stress values as SMACOF in each iteration, but unlike SMACOF it produces a sequence of configurations that properly converges to a solution. We show that the modified algorithm can be implemented by iterating ordinary SMACOF to convergence, and then rotating the SMACOF solution to principal components. The speed of linear convergence of SMACOF and mSMACOF is the same, and is equal to the largest eigenvalue of the derivative of the Guttman transform, ignoring the trivial unit eigenvalues that result from rotational indeterminacy.

==> derivative.R <==

dGammaA <- function (x, delta, w) {
  n <- nrow (x)
  p <- ncol (x)
  h <- matrix (0, n * p, n * p)
  d <- dist (x)
  delta <- delta / sqrt (sum (w * delta ^ 2) / 2)
  dmat <- as.matrix (d)
  wmat <- as.matrix (w)
  emat <- as.matrix (delta)
  v <- -wmat
  diag(v) <- -rowSums (v)
  b <- as.matrix(-w * delta / d)
  diag(b) <- -rowSums (b)
  vinv <- solve(v + (1 / n)) - (1 / n)
  for (s in 1:p) {
    for (t in 1:p) {
      gst <- matrix (0, n, n)
      for (i in 1:n) {
        for (j in 1:n) {
          if (i == j)
            next
          gs <- x[i, s] - x[j, s]
          gt <- x[i, t] - x[j, t]
          gst[i, j] <-
            -wmat[i, j] * emat[i, j] * gs * gt / (dmat[i, j] ^ 3)
        }
      }
      diag(gst) <- -rowSums (gst)
      h[(s - 1) * n + 1:n, (t - 1) * n + 1:n] <- -vinv %*% gst
    }
  }
  for (s in 1:p) {
    kn <- (s - 1) * n + 1:n
    h[kn, kn] <- h[kn, kn] + vinv %*% b
  }
  return (h)
}

dPiA <- function (x) {
  n <- nrow (x)
  p <- ncol (x)
  sx <- svd (x)
  xu <- sx$u
  xv <- sx$v
  xd <- sx$d
  h <- matrix (0, n * p, n * p)
  for (s in 1:p) {
    for (i in 1:n) {
      ir <- (s - 1) * n + i
      e <- matrix (0, n, p)
      m <- matrix (0, p, p)
      e[i, s] <- 1
      u <- crossprod (xu, e %*% xv)
      for (k in 1:p) {
        for (l in 1:p) {
          if (k == l)
            next
          m[k, l] <-
            (xd[k] * u[k, l] + xd[l] * u[l, k]) / (xd[k] ^ 2 - xd[l] ^ 2)
        }
      }
      h[, ir] <- as.vector (e %*% xv - xu %*% diag (xd) %*% m)
    }
  }
  return (h)
}

dGammaN <- function (x, delta, w) {
  n <- nrow (x)
  p <- ncol (x)
  delta <- delta / sqrt (sum (w * delta ^ 2) / 2)
  v <- - as.matrix (w)
  diag (v) <- - rowSums(v)
  vinv <- solve (v + (1 / n)) - (1 / n)
  guttman <- function (x) {
    d <- dist (matrix (x, n, p))
    b <- - as.matrix (w * delta / d)
    diag (b) <- - rowSums (b)
    z <- vinv %*% b %*% matrix (x, n, p)
    return (as.vector (z))
  }
  return (jacobian (guttman, as.vector(x)))
}

dPiGammaN <- function (x, delta, w) {
  n <- nrow (x)
  p <- ncol (x)
  delta <- delta / sqrt (sum (w * delta ^ 2) / 2)
  v <- - as.matrix (w)
  diag (v) <- - rowSums(v)
  vinv <- solve (v + (1 / n)) - (1 / n)
  guttman <- function (x) {
    d <- dist (matrix (x, n, p))
    b <- - as.matrix (w * delta / d)
    diag (b) <- - rowSums (b)
    z <- vinv %*% b %*% matrix (x, n, p)
    z <- z %*% svd(z)$v
    return (as.vector (z))
  }
  return (jacobian (guttman, as.vector(x)))
}

dPiGammaA <- function (x, delta, w) {
  n <- nrow (x)
  guttman <- function (x, delta, w) {
    d <- dist (x)
    b <- as.matrix (- w * delta / d)
    diag (b) <- - rowSums (b)
    v <- - as.matrix (w)
    diag (v) <- - rowSums (v)
    vinv <- solve(v + (1 / n)) - (1 / n)
    return (vinv %*% b %*% x)
  }
  h <- dGammaA (x, delta, w)
  g <- dPiA (guttman (x, delta, w))
  return (g %*% h)
}



==> smacof.R <==

torgerson <- function (delta, p = 2) {
  h <- as.matrix(delta ^ 2)
  n <- nrow (h)
  j <- diag (n) - (1 / n)
  h <- -(j %*% h %*% j) / 2
  e <- eigen (h)
  return (e$vectors[, 1:p] %*% diag(sqrt (e$values[1:p])))
}

smacof <-
  function (delta,
            w,
            p = 2,
            xold = torgerson (delta, p),
            pca = FALSE,
            verbose = FALSE,
            eps = 1e-15,
            itmax = 10000) {
    n <- round ((1 + sqrt (1 + 8 * length (delta))) / 2)
    v <- -as.matrix(w)
    diag(v) <- -rowSums(v)
    vinv <- solve(v + (1 / n)) - (1 / n)
    delta <- delta / sqrt (sum (w * delta ^ 2) / 2)
    dold <- dist (xold)
    sold <- sum (w * (delta - dold) ^ 2) / 2
    eold <- Inf
    itel <- 1
    repeat {
      b <- as.matrix (-w * delta / dold)
      diag (b) <- -rowSums(b)
      xnew <- vinv %*% b %*% xold
      if (pca) {
        xsvd <- svd (xnew)
        xnew <- xnew %*% xsvd$v
      }
      dnew <- dist (xnew)
      snew <- sum (w * (delta - dnew) ^ 2) / 2
      enew <- sqrt (sum (v * tcrossprod(xold - xnew)))
      rnew <- enew ^ (1 / itel)
      qnew <- enew / eold
      if (verbose) {
        cat(
          "itel ",
          formatC(itel, digits = 4, format = "d"),
          "loss ",
          formatC(snew, digits = 15, format = "f"),
          "chan ",
          formatC(enew, digits = 15, format = "f"),
          "rcnf ",
          formatC(rnew, digits = 15, format = "f"),
          "qcnf ",
          formatC(qnew, digits = 15, format = "f"),
          "\n"
        )
      }
      if ((enew < eps) || (itel == itmax))
        break
      xold <- xnew
      dold <- dnew
      sold <- snew
      eold <- enew
      itel <- itel + 1
    }
    out <-
      list (
        itel = itel,
        x = xnew,
        s = snew,
        q = qnew,
        r = rnew,
        b = vinv %*% b
      )
    return (out)
  }

